Winning the NIST Contest: A scalable and general approach to differentially private synthetic data

We propose a general approach for differentially private synthetic data generation, that consists of three steps: (1) select a collection of low-dimensional marginals, (2) measure those marginals with a noise addition mechanism, and (3) generate synthetic data that preserves the measured marginals well. Central to this approach is Private-PGM, a post-processing method that is used to estimate a high-dimensional data distribution from noisy measurements of its marginals. We present two mechanisms, NIST-MST and MST, that are instances of this general approach. NIST-MST was the winning mechanism in the 2018 NIST differential privacy synthetic data competition, and MST is a new mechanism that can work in more general settings, while still performing comparably to NIST-MST. We believe our general approach should be of broad interest, and can be adopted in future mechanisms for synthetic data generation.

==> jpc_example.py <==
from mbi import FactoredInference
from scipy.sparse import identity
from numpy.random import normal

domain = Domain(['A','B','C'], [2, 3, 4])
data = Dataset.synthetic(domain, 1000) 

queries = [('SEX','LABFORCE'), ('LABFORCE','SCHOOL')]
measurement_log = []

for c in queries:
    M_c = data.project(c).datavector()
    y_c = M_c + normal(loc=0, scale=50, size=M_c.size)
    measurement_log.append( (identity(M_C.size), y_c, 50, c) )

engine = FactoredInference(data.domain)
model = engine.estimate(measurements)
synth = model.synthetic_data()

